Subfactors of index less than 5, part 3: quadruple points

One major obstacle in extending the classification of small index subfactors beyond 3+\sqrt{3} is the appearance of infinite families of candidate principal graphs with 4-valent vertices (in particular, the "weeds" Q and Q' from Part 1 (arXiv:1007.1730)). Thus instead of using triple point obstructions to eliminate candidate graphs, we need to develop new quadruple point obstructions. In this paper we prove two quadruple point obstructions. The first uses quadratic tangles techniques and eliminates the weed Q' immediately. The second uses connections, and when combined with an additional number theoretic argument it eliminates both weeds Q and Q'. Finally, we prove the uniqueness (up to taking duals) of the 3311 Goodman-de la Harpe-Jones subfactor using a combination of planar algebra techniques and connections.

==> code/rotation-determines-parameter.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63283,       1660]
NotebookOptionsPosition[     61017,       1579]
NotebookOutlinePosition[     61357,       1594]
CellTagsIndexPosition[     61314,       1591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{
    FractionBox["1", "A"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", 
        SqrtBox[
         RowBox[{"B", " ", "C"}]], ",", 
        SqrtBox[
         RowBox[{"B", " ", "C"}]], ",", "B"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{"B", " ", "C"}]], ",", 
        RowBox[{"C", " ", 
         SubscriptBox["\[Xi]", "1"]}], ",", 
        RowBox[{"C", " ", 
         SubscriptBox["\[Xi]", "2"]}], ",", 
        RowBox[{
         SqrtBox[
          RowBox[{"B", " ", "C"}]], 
         SubscriptBox["\[Eta]", "1"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox[
         RowBox[{"B", " ", "C"}]], ",", 
        RowBox[{"C", " ", 
         SubscriptBox["\[Xi]", "3"]}], ",", 
        RowBox[{"C", " ", 
         SubscriptBox["\[Xi]", "4"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"B", " ", "C"}]]}], 
         SubscriptBox["\[Eta]", "1"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"B", ",", 
        RowBox[{
         SqrtBox[
          RowBox[{"B", " ", "C"}]], 
         SubscriptBox["\[Eta]", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"B", " ", "C"}]]}], 
         SubscriptBox["\[Eta]", "2"]}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5182805804634933`*^9, 3.518280622753448*^9}, {
  3.51828068577089*^9, 3.5182807268706617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "C", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5182809592871437`*^9, 3.5182809611609364`*^9}, 
   3.518367558716805*^9}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"A", ",", "B", ",", "C"}], "]"}]], "Input",
 CellChangeTimes->{{3.51836962308414*^9, 3.518369625220936*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["3"]}], ")"}], 
    SqrtBox[
     RowBox[{"3", "+", 
      SqrtBox["3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"2", "+", 
    SqrtBox["3"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C", "=", 
   RowBox[{"1", "+", 
    SqrtBox["3"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.518280935824987*^9, 3.518280955289365*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    SuperscriptBox["A", "2"]}], "+", 
   RowBox[{"4", "B", " ", "C"}], "+", 
   RowBox[{"2", 
    SuperscriptBox["B", "2"]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.51879854012258*^9, 3.5187985478000383`*^9}}],

Cell[BoxData[
 RowBox[{"-", "2"}]], "Output",
 CellChangeTimes->{3.518798548476123*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"4", "B", " ", "C"}], "+", 
    RowBox[{"2", 
     SuperscriptBox["B", "2"]}]}], 
   SuperscriptBox["A", "2"]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.518367562971813*^9, 3.518367578225053*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.5183675752469587`*^9, 3.518367578553936*^9}, 
   3.5183696009903584`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "/", "C"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.518799396091969*^9, 3.5187993981075983`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SqrtBox["3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.518799398480274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["C", "2"], "/", 
   SuperscriptBox["A", "2"]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.518798647862773*^9, 3.518798657329837*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"3", "+", 
   SqrtBox["3"]}]]], "Output",
 CellChangeTimes->{{3.518798653358301*^9, 3.518798657834187*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "Conjugate", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.518367828925037*^9, 3.518367839007903*^9}, 
   3.5183695621135273`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Omega]", "]"}], "=", 
   SuperscriptBox["\[Omega]", 
    RowBox[{"-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   SubscriptBox["\[Eta]", "i_"], "]"}], ":=", 
  SuperscriptBox[
   SubscriptBox["\[Eta]", "i"], 
   RowBox[{"-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   SubscriptBox["\[Xi]", "i_"], "]"}], ":=", 
  SuperscriptBox[
   SubscriptBox["\[Xi]", "i"], 
   RowBox[{"-", "1"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   RowBox[{"X", ":", 
    RowBox[{"(", 
     RowBox[{"A", "|", "B", "|", "C"}], ")"}]}], "]"}], ":=", 
  "X"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   RowBox[{"Sqrt", "[", "x_", "]"}], "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Conjugate", "[", "x", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.518367743557824*^9, 3.518367756081479*^9}, {
  3.5183678053380413`*^9, 3.51836784608074*^9}, {3.518369574719624*^9, 
  3.518369671624403*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"m", ".", 
      RowBox[{"Transpose", "[", "m", "]"}]}], "]"}], "-", "2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.518798015477654*^9, 3.518798028032305*^9}, {
  3.518798062912306*^9, 3.518798062970187*^9}, {3.51879889756593*^9, 
  3.518798900668818*^9}, {3.5187989419559317`*^9, 3.5187989422825527`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Eta]", "2", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox["3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Xi]", "1", "2"], "+", 
      SubsuperscriptBox["\[Xi]", "2", "2"], "+", 
      SubsuperscriptBox["\[Xi]", "3", "2"], "+", 
      SubsuperscriptBox["\[Xi]", "4", "2"]}], ")"}]}]}], 
  RowBox[{"9", "+", 
   RowBox[{"5", " ", 
    SqrtBox["3"]}]}]]], "Output",
 CellChangeTimes->{{3.51879802092315*^9, 3.518798028420638*^9}, 
   3.5187980634226*^9, 3.5187988597257137`*^9, 3.51879890105951*^9, {
   3.51879894302593*^9, 3.518798960842243*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", "+", 
      SqrtBox["3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "B", "  ", 
       SuperscriptBox["C", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Eta]", "1"], "2"], "+", 
         SuperscriptBox[
          SubscriptBox["\[Eta]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Xi]", "1"], "2"], "+", 
        SuperscriptBox[
         SubscriptBox["\[Xi]", "2"], "2"], "+", 
        SuperscriptBox[
         SubscriptBox["\[Xi]", "3"], "2"], "+", 
        SuperscriptBox[
         SubscriptBox["\[Xi]", "4"], "2"]}], ")"}]}], ")"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.518367708639958*^9, 3.5183677363755407`*^9}, {
   3.518367901369273*^9, 3.518367902746868*^9}, 3.51836801905949*^9, {
   3.518368453904582*^9, 3.518368525589232*^9}, 3.5183686631114407`*^9, {
   3.5187988418801537`*^9, 3.518798884981917*^9}, {3.5187989449728127`*^9, 
   3.51879894529922*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", 
     SubsuperscriptBox["\[Eta]", "2", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Xi]", "1", "2"], "+", 
       SubsuperscriptBox["\[Xi]", "2", "2"], "+", 
       SubsuperscriptBox["\[Xi]", "3", "2"], "+", 
       SubsuperscriptBox["\[Xi]", "4", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.518368526397759*^9, {3.5183686578992043`*^9, 3.518368690782132*^9}, {
   3.518798866793919*^9, 3.518798885454673*^9}, {3.518798945671575*^9, 
   3.518798961444249*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.518798952358219*^9, 3.518798956570465*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5187989569843063`*^9, 3.5187989619944267`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Xi]", "1"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Conjugate", "[", "\[Omega]", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Conjugate", "[", "\[Omega]", "]"}]}], ")"}], 
      SubscriptBox["\[Eta]", "1"], "B"}]}], 
    RowBox[{"2", "C"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Xi]", "2"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Conjugate", "[", "\[Omega]", "]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Conjugate", "[", "\[Omega]", "]"}]}], ")"}], 
      SubscriptBox["\[Eta]", "1"], "B"}]}], 
    RowBox[{"2", "C"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Xi]", "3"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Omega]"}], ")"}], 
      SubscriptBox["\[Eta]", "1"], "B"}]}], 
    RowBox[{"2", "C"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Xi]", "4"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Omega]"}], ")"}], 
      SubscriptBox["\[Eta]", "1"], "B"}]}], 
    RowBox[{"2", "C"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.51828072938802*^9, 3.518280745936118*^9}, {
  3.51828079005602*^9, 3.518280862934581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "2"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "B"}]}], 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], "+", "B"}]], "\[Omega]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5182808681090403`*^9, 3.5182808805639*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"2", 
       SqrtBox["3"]}], "+", 
      SubscriptBox["\[Eta]", "1"], "-", 
      RowBox[{"Conjugate", "[", 
       SubscriptBox["\[Eta]", "1"], "]"}]}], 
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"2", 
        SqrtBox["3"]}], "+", 
       SubscriptBox["\[Eta]", "1"], "-", 
       RowBox[{"Conjugate", "[", 
        SubscriptBox["\[Eta]", "1"], "]"}]}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.518280882787722*^9, 3.518280927492902*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%46", "/.", 
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[Rule]", 
    RowBox[{"Exp", "[", 
     RowBox[{"\[ImaginaryI]", " ", "\[Theta]"}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.51879899736215*^9, 3.518799026104178*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubsuperscriptBox["\[Eta]", "1", "4"]}], ")"}]}], 
   RowBox[{"14", "+", 
    RowBox[{"8", " ", 
     SqrtBox["3"]}], "-", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["\[Eta]", "1", "2"]}]}]]}]], "Output",
 CellChangeTimes->{{3.518798999245019*^9, 3.518799004147525*^9}, 
   3.518799035341379*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{"m", ".", 
      RowBox[{"Transpose", "[", "m", "]"}]}], "]"}], "-", "2"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.518280931482873*^9, {3.518280970396454*^9, 3.5182810271992188`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"2", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"Conjugate", "[", 
         SubscriptBox["\[Eta]", "1"], "]"}], "+", 
        SubscriptBox["\[Eta]", "1"]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"], "+", 
        SubscriptBox["\[Eta]", "1"]}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{"204", "+", 
     RowBox[{"120", " ", 
      SqrtBox["3"]}], "+", 
     RowBox[{"1032", " ", 
      SubscriptBox["\[Eta]", "1"]}], "+", 
     RowBox[{"592", " ", 
      SqrtBox["3"], " ", 
      SubscriptBox["\[Eta]", "1"]}], "+", 
     RowBox[{"3785", " ", 
      SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
     RowBox[{"2178", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
     RowBox[{"1880", " ", 
      SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
     RowBox[{"1086", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
     RowBox[{"348", " ", 
      SubsuperscriptBox["\[Eta]", "1", "4"]}], "+", 
     RowBox[{"202", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "4"]}], "+", 
     RowBox[{"52", " ", 
      SubsuperscriptBox["\[Eta]", "1", "5"]}], "+", 
     RowBox[{"30", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "5"]}], "+", 
     RowBox[{"7", " ", 
      SubsuperscriptBox["\[Eta]", "1", "6"]}], "+", 
     RowBox[{"4", " ", 
      SqrtBox["3"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "6"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Conjugate", "[", 
        SubscriptBox["\[Eta]", "1"], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"10", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"80", "+", 
           RowBox[{"46", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           RowBox[{"23", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"52", "+", 
           RowBox[{"30", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "4"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"Conjugate", "[", 
          SubscriptBox["\[Eta]", "1"], "]"}], "+", 
         SubscriptBox["\[Eta]", "1"]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"40", "+", 
           RowBox[{"23", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"64", "+", 
           RowBox[{"37", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "4"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Conjugate", "[", 
       SubscriptBox["\[Eta]", "1"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"461", "+", 
           RowBox[{"266", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"668", "+", 
           RowBox[{"386", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"126", "+", 
           RowBox[{"73", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"52", "+", 
           RowBox[{"30", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Eta]", "1", "5"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.518280977139065*^9, 3.518281027856628*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "f", "]"}]], "Input",
 CellChangeTimes->{{3.518281126142778*^9, 3.518281160890432*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox[
        RowBox[{"Im", "[", 
         SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sign", "[", 
       SubscriptBox["\[Eta]", "1"], "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"], "+", 
        SubscriptBox["\[Eta]", "1"]}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sign", "[", 
        SubscriptBox["\[Eta]", "1"], "]"}], "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Sign", "[", 
        SubscriptBox["\[Eta]", "1"], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"123", "+", 
           RowBox[{"71", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}]}], ")"}], " ", 
      SubscriptBox["\[Eta]", "1"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"Sign", "[", 
          SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "-", 
        RowBox[{"7", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"456", "+", 
           RowBox[{"263", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Eta]", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"4", " ", 
            SqrtBox["3"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"168", "+", 
           RowBox[{"97", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"87", "+", 
           RowBox[{"50", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "4"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Eta]", "1", "3"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"120", "+", 
        RowBox[{"69", " ", 
         SqrtBox["3"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"123", "+", 
           RowBox[{"71", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"55", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "4"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Eta]", "1", "4"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"45", "+", 
        RowBox[{"26", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "5"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"7", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"Sign", "[", 
           SubscriptBox["\[Eta]", "1"], "]"}], "2"]}], ")"}], "2"], " ", 
      SubsuperscriptBox["\[Eta]", "1", "6"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.518281133816688*^9, 3.518281161286324*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[Rule]", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "\[Theta]"}], "]"}]}]}],
   "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "\[Theta]", "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"Re", "[", "\[Theta]", "]"}], "\[Rule]", "\[Theta]"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.518281163114841*^9, 3.518281184805725*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
         "2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], ")"}],
       "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "\[Theta]"}], "]"}], "2"]}], 
      ")"}]}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      "\[Theta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}],
       "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"45", "+", 
         RowBox[{"26", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"10", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], 
         ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], 
         ")"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"5", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"123", "+", 
            RowBox[{"71", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
          "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "-", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"456", "+", 
            RowBox[{"263", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"4", " ", 
             SqrtBox["3"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"168", "+", 
            RowBox[{"97", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"87", "+", 
            RowBox[{"50", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"120", "+", 
         RowBox[{"69", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"123", "+", 
            RowBox[{"71", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"55", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
           "8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.51828116399303*^9, 3.518281185784951*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.5182811929733973`*^9, 3.518281194884297*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"4", " ", "\[Pi]", " ", "\[Theta]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"5", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["3"], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}],
       ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}],
       "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "\[Theta]"}]]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.51828119579533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", "f", "]"}], "/.", 
    RowBox[{
     SubscriptBox["\[Eta]", "1"], "\[Rule]", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "\[Theta]"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.518281028552087*^9, 3.51828105189471*^9}, {
  3.518281433038033*^9, 3.518281433356686*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVmXk4lF0Yhyk+JREhREUpCi2UUvwkZKsQqZTKHqEIFSXKnkhS2UWELAlJ
jG3MvCpbmBl7KSUllBaSvtNfc93XzLzveec853l+9zWyth7mDnO4uLjec3Nx
/Xs1chhuq/mop1Ux5Vp+W+KoFs8uqdMDkquweMfBU1lFGlBNvZP0WFIN8cfe
rnMuMoJxE7s4WVIXCV7HWBpFh2Fl/7MqVtICN5v5rT4VuqBvfeiuKEl71F+z
NX5dcAFpYvtCIiTPIt0tYrIpNwKB8x6vCZe8isnYTY63ExJw8FB64fhEHEZn
9Nu2uOdhwd/AI7uXpWKB51rZc/wlkDf7MlwfmYlGetvs7oGn8G3ehjuTOXB7
O6rkm1uNJSXC/dzchThTwBO3TbMOR679tngnXgjhLQGnfujX4Z790AuGUiEu
mGySyzetg5LY06eRBwtRPRQkNc++Djo+x2+JFRViFaU26RVRhy1JVllx64vg
kRXDJcuqwwmbrKMP+otgJfbfM5pzPcoGd71s2VGMde/jNly9QAfLIHAiancx
ClWaZAKC6PhRQBM3MS+G/k/lG14RdKj7bTtBORWj6/afOYYJdJQvXv+jJrYY
9bL+A/ef0vFUV2pF8XAx+rL5RuR/0lGZNe4VF/cYpYvX7FJ1a0CvgMpd89TH
4LPWi7E+24AZT1faotzHcL5jpnzRrwGaeD8vqvox0mVXmD0MbwCN3ZMcPPIY
ofWpYhX3G1A9j8n00S5BTqmacWxvA+pckpce+lwC+0OLKtfpMfD4o6urzY8S
SG00HRE0ZiDTWeOZHVcpxg4KyH42ZSDYkX3YXbQULNbSzLgjDBjYCidc2VGK
tWnfh5K9GGg5FCxRcK0Us/6/wmPSGOg1cBObq1yGTO75euPfGWhibneYp16G
gY2elMhvBmj6/KULd5aBtWzVtvVcTKTqZltIWJbhXtjFAUt+Jmy139xUvliG
9wYblQ4vY2JY3VLkYFMZfk2rKWvpMfF9taZQvtsT9OyecvO4zoTWoA4z4twT
JJy/5aV0k4mQZIMA5ytPMBO8RGvwNhPiohZjK+8+QRjdbPnWdCa2cLu2JNCf
4PhQE3fUYybO9dyJDltaDmGrEqqbxURNfMpux9XlMLbwZ6/sYWKeeebfXRvL
IShjd89hgIm7VKHHX/1yeIU/dmn/wERFKWOfj2c5zn/4VW71i4mZ6Ekh+8Zy
NLzjnZgjQUHXeJq5s6McV1TtotlLKVz7j+vy8oFyuK+9+zZzOQWZiwvGuyfL
kVex/6HiGgpaLnKtZiueQv/q57KezRQCdE1j4PsUH+JHfN+YUZgzlbdoqXwF
ylSET3hepbC0Secb1ldgSGbmw7pQCmrpXZ322yoQfGNYaCCcgoMhX2LBngqE
H6/U2RRNgbprK6/jU4H3tu5q1+5SiNaQ1DjJrMDpood7BfMpPBAskr7eVoHL
vMrDJwop1Azq/y3uqcD2O+YrCx9R+Bpxlj4zVoHuwa+XtpRRONDTsjdG4hk+
ZOU3/6JRkPYPsXty8hnyvF98MW6hsNlURr/X6xmiSviKt7VR2LuqRIH7EuGC
XZKy7eT5Xr4ZNYp9Bk3dax29LAqD0prn+iue4cWMD8+8fgq/x9sPz214hreu
laN1AxREG1w0FVqeYUdoi7/vGwr6bnfmeL59hvsLHKKa3lHIqfp2jVegEll9
HQHKnyjU3YjwWCteCUfa3NTSzxS6HWTN962oxBkjdUf1LxQEBPctuatWiflV
70fXTFA4bZObrnS0EsvzDn2q/EFhy9/jZfsLKhFq6fCpjKsRJntqgvTKKxES
s52/g7sRdonL96nXVULKvl7s05xGxKj3f5BiVcLpvsfkf7yN+OhhLTn4pxKN
PDo93+c1gotWMdTOV4XfpvdcBuc3QlxAqrhBuApjWh8/UvyN0HnAMcqRr0JS
6eunVwQakfTa0v/0nip8v1yVVyTUiGKVUgNbqyqs2hfDOLWoEZS/qJjFiSoU
/e7qkBNuxHeJ9nx17yqkt5Y0+Ys0QsBp0wXFgCrED2s8XbG4EXKlN/SXhlfB
qFI2gUZ4r5npwGxSFZZQ/FrDoo2wTy3MG8+qgtuihXPOijXCb1Tw3GBRFRxU
T1dNEX4Q3rSIQa/CgiPO0t/EG0m/Uep70lwFY795tY5LGtEhfy0nh1MFiezl
xzoIc9cZ6UR9rsLNk5zwZIlGSCzKFQz4UYWFAjFLpgir2MzvOc1Fw/q2kbS9
ko3QfeicbctPQ/Yq39UphA9PM70sRGnofUl/8IHwaYM12vrLaBAasVdYJ9WI
0PgQga0KNOR9/3jfmXDKuyGO4iYabtZ+kE0jXLJJ7/7SHTTs9f2W1Eb4+eXM
Mwv1aQi6nbHkD+HXzXO1/u6j4dev6Fi5pY34IW3HP3GIMNNMUIfwQtc61qAd
DYzgK5HWhFc9lc3ocKPBk6+W34OwBl+gB8OXhvve2df8CZtavt5eHkhDpHGn
8FXCjhmYlxtJg9yBkYRgwv4TKR2Jt2i49zhUIZDwTcymRaWS9b/a98yHcG7U
UbeAHHK9M+/3OxKu6ancduYxDY3J41/3EWYpSv9nV0VDcbHoXVXCn339Xlkw
aThzaFpfmPAcRneKfhsNLaFGf4bJ80mKarhu7aGhLaCwsoLwBtu76muHyP2a
O4JDCOsX/ZorPUbDDhOnQyaEj8xatS6cokFPSmyrAGFPkydJf+dUIy0jSo5B
fv+wBPGTEwLVeJoYKHmBcOqw9+a34tU4/+eejALhl1fVmhlrq3HcZIepJ9lf
DaEXc25srobmm/EqXsIP7p5Qt9auRnTzfpVYUh9XCq6njVlWw1OyUyqe1NP4
VvnOp8eroTK/9c5Cwjb1z+Zfda1GjtcmmUuk/jQ4w54SgdXYxDW9w4jU6wPb
gOzByGr8uWvYfZ/Us/ioWO/D+Go8TuwMnCb1P8G9S2/nw2oceRrx7To5Hw/W
JS9xYVfD7OSKi/aC5PNlqiZqg9V4tn02NGxhI65qP788+7kaEwmi9++T81eU
+/usIXcNRA3mS70g5zOyWqG/T7wGs0a6AvX/NaKO5+wvHekaeCcJMArJef9l
WC3yQLYGL8K9E27xkP3vsNztqVQD4Tb/2yakP+h8DCr6T6cGy83/43b+Q+G8
SvNz1901qFN0K5CZoVDkJTnUalKDB276AS+nKSybLZRMtKpBwCJOtNgvClMi
fUHr3WrwsSnsmuVXChsOKiTHedagqyzMu2OcgmOy15Mp3xqM+KpFmoxR6FjD
/7k+iKznitFOBdL/inaoWx68U4PCZe+nooYofAgM8qhKrsFGnsKTrLfkfsym
cLmMGpzPqhOSGCTzysye9jm/BimaT+aGkn7s7HhjTWB9DYYns/MXsyksj/k0
lfOlBmM+kP/IoEA7EZBT/K0GLi+vuIzQKdioLj707FcNPviFcYbqKCSxNMpf
zqmFxGNZ1RdkXkjIRPiMiddiDmuKy5TME5FchW9qqMXNUckfOpkUHvlV3tPU
rUWd3hejD+kUTPeYmusb1iLjm1Z3cCqZX+O+j6z21+LB/ZGHjxJIP1dnelxw
qkXodKUOPYYCL93hc3V0LV57Hd7C8qOQeWsqkYqrxdf2XNqy82Q+O0UZt92t
hainQdwJHwpB/KW5gxm1KHLQVWKdpjBrynOSt7wWI11OG/0cKPzquzdk9LoW
Dk5/Mkv3UPj0c6C/c0Mdlq3ftOC7JIUyp+g6oy110PTJG4Y4hctsrazq7XWY
XKage1WEgviTZLcckkuLvKb9pvgpkj+tZ/yP1MFEa3JZ/G8mEiZZkqvC6sBw
5y67S/KHwUSThedAHZJXK4ez4plYfOLi1g/v6sDfdirSIpaJ/lYl6SMjdVgT
ekP3ZRQTZ4si3+p9r8O5i78GH1wl+crD0FNyQT2eBFzhWeLJxI9RenTNlnp4
/5d4mTJmInPk2XPB6/UwFbJrjJpmwP32vpUuN+thYNW39BjJb+q6b/0a7tRj
zbKRhLXjDDxP5lf2z6jHx5PGq4uGGJgwPRT9sbweUwoHsr1bGdB68mM//W09
DLcK/P2UyUDXlY1957fREZ5tnXjTkEFyVPbYu3d00NdnaGsFNUD7wJW+tx/p
WKjN1bvUvwGe0cdeDH6hg+toSuekdwNY3BLZr3/RUTV+fuTOyQakvA+z6RVo
gAej83mOaQNUilya2tUacOaz6ccxmQbs2aWSV3e1AW0imZ2SpXRcO1nqmLaK
Af0FGnwGrHr80M575xzAhLuTz5nrFbU4u4leIl5PwTbR+oz7vGoMFNAj22Sf
o7J/T91F6il+u3QkKl54AW7riGudKMG6nXyzjs9eYnNK1PexzHzsvifr9GhJ
Mxr9/Q4/9UmH2h3B1QzpZgzrJQplGqRjxfXf77plm8Gbf3VXpFQ6ps932vIo
NWPZQ9M9+2hpyDcLt7HSbsasvNx4AW8aFnNPWP5xbsaXERzJWZOMgWM1uoYV
zXje7Pr+p/VtvLTMn2tT3YwsvkA/4b/xKDdOqPOkN5O52OK8+l48YtXPaic1
NyPbLuS2zvAt6Akp7BgbbMaiNZcs9c/GIY8WrXprQQuU5G91RkbegK/MMbk3
R1oQkqXLv9ojFLamGw70nmhB2ttLQ3LlIdh7hTuC7dgCraItB5Zyh2D1x4yJ
ptMtaAq5EvI39io6SoZrKq62wOuwLd/dskBsMPE8FvewBRb8K+yOTftCOmDX
zehHLTAf+Ko4GukDvmJRZkRZCw4Iroj2kfFG/5InKoE1LThv6WF2UdsT197+
/uPW0YLQE15cDQIncU68aePJrhasNHeZl7veEXaGKQ72/S1gaVTURJjbQaNQ
u+nwcAu6P/n/CtpgjdWDwtwHRltgZVCzdaOPJYTF3qqZfW2BaltnQpnvPszs
LnE2+dkCtUWsLJ65uhi+EJy0e6YFJQ6VKcnSGzFyYJ1zOlcrSiczovRUl+D4
+OI5y+e2wsB/vh7KdoAVPpOYxNsKV4PNje0thjBeObRZal4r3gZMeu+8Z46a
yqaW2/ytkLtxwvnWkYPYcqDspNjCVvA8+5byTtwGcuGhyYtEWnHpuPOm8gZ7
3JE7rX5dtBUmD1Yc7bznBMHKg20LlrTCylx4fDTABVNfFHn5pFsx4GgbwSdz
Gq0WL0/9kW/FtWmLQS62N5Q+Wy5g72mFwMzNOMbREJRbmFRHmLZCTZNhtn9V
KHZV6Xhp7W9FkGpJffdIKA5fX99z/2ArPppPCXX5hiN8w/y8s3atsGypNLt+
4xren600Ejnfishkrd6uEzeQ9kcuYk9mK8IKi0VYMbexWGh8Hn26FSF+Kbl3
v6SDpzqxcGVSGx7xLdyvtzUfrmrPuuYbv4II54XCpaslyDO0TaP9eAXnt6pZ
9rwV+P5JatH7+HasULucMdBKQ+n+3XPjdDug6WmkXE/VIsAgOLXkfQeyeIJe
z6mrxysb5yMbPnZgt3r/lR2N9VjlbSz58FMHpKZv83q21uN5uvDNjPEO5Kj2
J7X210P0d3JI7HQH8mPef7D+XY8H+WVupwU7cd1ovnWOKh2tIsPblbZ0wri8
SWFxOh2yfUacjOBOJAapFlW7NyCibnuhZVgnYjZIujqT/vM1WymEL7ITd1q0
6AtIf6rzFFRzjenEqaACAx3i2/bzXkVvSuwEv7egjXtGAx6oHtpdW9SJsDye
vhoW6U8RTmX9PZ1IltN10d7GQLzHwaiY/k7wJg20bQUDfy0M7XXedCI453Lc
Px9vXb5OJOt9J26FZstxmTFwpvSLm9tEJ+TWhCk6ODNQ8tpbfuY/Fha+uCct
E8+AhvrVOMlNLPiGZt7bMsoAy1ZyS7IaCyO5lx9Jf2XA63oBe4U6C09Cd6X+
+cHAwyGOlMIOFnblagkXEf9eFqecvkWfhVsll1ayFzMxZ4KVv/8wC6qbD2Ur
bWPiRa4iMyqIhTWOf0JHSN90ZtGchYNZuOel6a9I5gvPHAv+W6EsSIR8W2YX
Rnz80KU9SddY0Hw1cpIRw0QRX3t7bjwLr/0tR02If8fZ+79m5rKQbu7idLCW
iSPLWqa428l6NojvPPaHCUFJz9JnnSxk15h2aHJTqF0sdsabw0LDhOtXMV4K
q+dbDw/3seBV7EAVC1AY+/ae1TLMQqfn3bwU4tdBjbOPk2dZkFr5ukNzK/Fh
erqHFTcb9sb1RiXbSd6h6a4T5mEj/GHmhlWgYFISce/qfDaez7L1xvUoiKWK
33AVZeOmWIjztv3Eh8+quG9by8ayPdlrrp+icNijTfGbEps0Z5HeBA8KC13O
Dj1cz8aJd1/fp3lS8DxWcWTFZjZWnHg9decche1G+sZ82mysHLP7uJX4evNy
G4VOSzYUXzokbiF55bIU97vrB9nw+qLHxUmioCqWmWpgzYbsTr8MT5Jv7vCP
iFceZyMlcVHqTZKHbL9782a4slHs7qRztYDC9+dRg6cD2ViXXjm9rJZC74JO
55krbNyuLHdRIXOtzkR6LDSEjbmibwfVGyjENOf+Tolkw8LZ7MPWRgprXzFF
m26x4eRRLfutleS1Lu7dirlsGCqtcNlNfFtXyrCp5CEb7LQt3T9eU1hnHbNf
u5CN8vCdO9NIPvzVu+y4VQkb8qmLxl+TPBn7evv5YBobm0V7H0uSvMn44J33
5hUbd3T8vzr9pPBQoWqjWycb+dbrD5aRPHvzJE/5LzYbS/NYmbNTFI5/iqUL
9bExOa485k/y8PSXwj7ND2z8+HhBeQPx7dfrf9o1fmTDM12naA/J08zTWiMW
n9lInfYVcZjbiLivL3+4TrDxgXX5TCDJ4+t/fBRK+M3GC/Wcy6f/+bb6xnj5
WTZ0RjyHjpA8P+N7TvoRFwdvXvnI7VpA/HDqP0WKlwPzhIeyf/7lf429hfvn
cXDLW3awlfjBbb9bmwf4OQgIPOCbQvzB/s9KnR9CHLxtvyW9hvi4kZYrFSjC
gVnj6NpBwhsDivcuFONgdm86/23iH7NcO61XSXFwZkeDxhfiJ3d4bM6ar+Jg
/udv+ubEb2btlmxuW83Bk+zdq7sI29e3ft+nyIGJ/CrBw8SHNgTt8t2jwoF6
s9+kIfGn+Dcz6i83cGB81H+inPCMdtkvI1UOlH0XTcoS36L+Klww2MpB/xoB
vsF/vn1sUIOpwcGo3VzxbcTX4miJv/U0Oaj1yV8TQXhaxrKSDg7Oullu7yR8
/KLgxV06HLDSdptKER9k9DI163Q5uFTW5nCIsNKOwFnt3eT+6Tp+sYRjEzWq
qw05ULk3Et1A+Of0twAtEw7+M1ya8fWfXx7O167ay4G295oSSeKrdU8duXeY
cXDngF2dBmEFyRV1Ffs56HVb1WRJ+Pq5rqBtBzhIi6ptdyE8yY7dVX6QA5me
2M7zhA+rm/CoW3NQ0jzRFvTPl+N5G0qPcvBFbRv1z7dX/6AFqx3n4LtKw5N/
71+zPKf/2JZcT/Vb6r/vfy3ZyLfJgYMOIbnL/65/UPQTs8iJg/wPj6z+3Z/m
lRm23oWDgS08q/+tb1X7UcOCUxzcbvMbkSAcsWkJv7IHB1pD/pkT5PnGb7Q+
zzvDwZ6pU/vphA9MhEeuPctB51jxjxjClaa7THJ8OND/70mUFWG5ohkBhfMc
BLIGl0gQDhMqa8ry42CuVXrcK/L7f3H3uC5/iQONXpu5oYQtmhX2ZV7mgC0R
breZcIXyoNDKKxyUL4su6SP7G/zZ4saKMA4WF0ysliY8YixonhrBQYWm6u5i
Uh+meUyRZVEcRGVKHdAhLO2iEbc0lgNbrRJNU1JfQY3fLBLiyP5ePyDWTOpv
WCFfTPI2B24Tl7r0CJd8WH5bPImDT1fN5FcS/5ba3WV1K4WDzdw/88KIf1/O
ipUQTSesKCkzTOrbxIE3QTiLA6vorso4Uv/FdNrhmAccRBy7NPKGnA+JVeeW
CuVxwM2dz6VI+N3gSJJAEeFz9HeZ5HwZ6WQejSzmIE6z+lEXOX9F6UeX8ZeS
eipzcphH2P94aypfBam/I98v7Sfnd3F/6b05dLL/ZlXuaXykfgQuXnzC4GB7
9Fz6deLr/Nt1D55q5GCTgcqwN+kPc+68Wshq5mCYKZuoQvrHV7OxczldHBTG
hCQbzlJwv1y236aXg2bFYetZ0o9GCi6qLB7gwE5NdyjvN4U3CwTe+b8j/eGo
jNUE6WetDQr7TMc4WBW0Mk/+G5kvk2OKvF85CGZLlqZNUKDknvBUTHIgW58R
Ikp8vTpAr2LlNAdS1u8vvSf9smCbrfxPni4UFzOfqr4n/p2f+DtZqgv7To4K
eBHfntdryzKX6YJpqJDjhU4KV/nXPuJb0QUGOzzwQjsFP6dyxzPyXZB9FTRr
30LBRbazTXdDF3wuvJn/lvi5wS3BB5/0usAS3bv1SgkFen1nUJpBF6pufU0S
L6ag/TXpqKVxF9696K65V0hBfd+6xdWmXWhWntW7n/tv/hpcirXuwpyDdJ39
acSvLwZabDvThU1huj/NIyiUTHyeqvbqgjpT/15GKAV7x4Op+j5dOJ2q+nuU
zD/6vvUj+/26UNQzUOYRQNYv1xfgHtyFMRmnA2vOUuChtuZl3O2Ce6TwLqcj
FOYsHucWrOtCVOGV+LUKFIpDrbPj6F0oz5JWfLSKzMMZhslSZhfOLrnptlGW
zLuh5NsKL7sg80lw4XIpkgfKjZV3sbrgq+eYX7CAArdN9sFzI10QVCsvTh1l
givHpnBQpBsv12xe++IhE4zPbPdUsW7s/Om+QPkBE9c2mKkckejGVNHR2NAM
JpaU78rvlOlGTDb95uoEJlSYCnmUQjdEDNR9BEJJnhn6mlWg1Q3fo/v2njvG
xFPZ0JQLLt3oDhLz7+Rn4pIDl426WzfsH9LO7OFlQjfnvMykRzfeVAbL0/6S
/LfhVJKbdzee2a5/ET7JwDDMEo5fJutJZyk+72NA3GZpvH58NwZd74uOFzDg
mVAYJVLXjenA5k0cYwaezCSE1tG7EdoeNDeM5MkZm5BAT2Y3nJu8f24geTN0
5VHvVy+7Md73fY/7JgaSHvIfjWWT9SnxcOIlGGigOSiJjHYja9XqS2lvGyDx
dukLYYkeDBeejUw924CqdWHzhN17MKetXyk9iI4tHUuaYk/3QLWmIVLFj44i
/+wbol49+M77eHeZFx33mhhSEud6sFaZ1ltiT0eYB6/y8qAeMMY4We76dJg/
DjJTju/B1uOfl7Lm0fFB42KCIa0Hs9K1vwPC6yFs5KkUJNiLNzf636RfqEOv
cmv7+cpeLIxbHBH0qhpFKVj1zqaP+OGm7quuFThauEVYZrYPgYOMdczMElwO
Tg/sze3HyVYd2arhPOQPyyQKmgygMBgattXJCEsOPt6/dwAF81Jfmxomw958
VL7AbACzx9od1NqTIF1ZWbTHagCHndyru98nIiLamnHNdgCLDrTczFmYAOct
dyf4zw/gVorUlM+heMhdFTXgyxpAV0+m5hJWFGa3+i9kPxhAopC1dveHa+ga
ffsqK28AL46U7IydikSM1eOj+o8GwCPVmjsoHYG/a829gisHcOFRLLeQXQh6
26JT5rYPwO2E74HnPRdRHvLTrr1zAI97krT0Zv0Qt/2YYgZnAEKBYhdLV1yA
8X2VEp1+sl4X345zDj6oONfUGPhxAC07eO9r9rkhXnlztNnnASw8rHi/SNYF
ZwaTLGTHBnCM9qZI0tERCianBmomB9D9dOeW7L6j4OHuyIz5OQDtuPMZex0P
4HXpdpfj0wOwPnlgUU/fHlS6ZKzf8Iesr/vrhFS/Jm4vX/D9798BjAQaPP33
f/L/T0H2Eg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0., 0.1961524226812012}}, {{0, 0.5}, {0., 
     0.1961524226812012}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.518281047817102*^9, 3.518281052757962*^9}, 
   3.51828143387392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", "\[Pi]", " ", "\[Theta]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.518281439388826*^9, 3.5182814446681757`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV2Xk4lN8XAHBCi0TWrEVStNAiRHWE7GUJbZKQLIUs0SqiJCJbJUu0WcqW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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {-0.9999998592131705, 0.9999998782112116}}, {{
     0, 0.5}, {-0.9999998592131705, 0.9999998782112116}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5182814450544033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "\[Theta]"}], "]"}]}]}], ")"}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"\[Theta]", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.518281282744681*^9, 3.518281296072027*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw12Xk4VN8bAHD7lsheUpKlSFKJkrynmjGTtAhJizWRZEtlKVIUZWkRvhJC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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 42.},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {41.78460969082656, 48.248710953366235`}}, {{0, 0.5}, {
     41.78460969082656, 48.248710953366235`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.518281289767118*^9, 3.5182812964499397`*^9}}]
}, Open  ]]
},
WindowSize->{1680, 1002},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1553, 51, 46, "Input"],
Cell[2101, 73, 176, 4, 27, "Input"],
Cell[2280, 79, 156, 3, 27, "Input"],
Cell[2439, 84, 489, 18, 87, "Input"],
Cell[CellGroupData[{
Cell[2953, 106, 296, 9, 30, "Input"],
Cell[3252, 117, 87, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3376, 124, 280, 8, 50, "Input"],
Cell[3659, 134, 124, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3820, 141, 148, 3, 27, "Input"],
Cell[3971, 146, 174, 6, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4182, 157, 196, 5, 33, "Input"],
Cell[4381, 164, 150, 4, 50, "Output"]
}, Open  ]],
Cell[4546, 171, 182, 4, 27, "Input"],
Cell[4731, 177, 1065, 31, 106, "Input"],
Cell[CellGroupData[{
Cell[5821, 212, 431, 10, 27, "Input"],
Cell[6255, 224, 963, 30, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7255, 259, 1155, 33, 52, "Input"],
Cell[8413, 294, 856, 25, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9306, 324, 147, 3, 27, "Input"],
Cell[9456, 329, 98, 1, 27, "Output"]
}, Open  ]],
Cell[9569, 333, 1761, 59, 160, "Input"],
Cell[11333, 394, 350, 12, 49, "Input"],
Cell[11686, 408, 594, 18, 62, "Input"],
Cell[CellGroupData[{
Cell[12305, 430, 291, 8, 27, "Input"],
Cell[12599, 440, 503, 17, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13139, 462, 298, 9, 27, "Input"],
Cell[13440, 473, 5416, 165, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18893, 643, 131, 2, 27, "Input"],
Cell[19027, 647, 4568, 144, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23632, 796, 496, 15, 27, "Input"],
Cell[24131, 813, 5564, 166, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29732, 984, 133, 2, 27, "Input"],
Cell[29868, 988, 1475, 44, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31380, 1037, 509, 14, 27, "Input"],
Cell[31892, 1053, 10403, 178, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42332, 1236, 317, 8, 27, "Input"],
Cell[42652, 1246, 9332, 159, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52021, 1410, 723, 23, 39, "Input"],
Cell[52747, 1435, 8254, 141, 237, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

